High-Resolution Spectroscopy of {R}ydberg Molecular States of $^{85}${R}b$_2$ Near the $5s+7p$ Asymptote

Rydberg molecules, often exemplified by long-range "trilobite" molecules, are a subject of much recent interest at high principal quantum number $n$. States that use the same bonding mechanism can exist at much lower $n$ and less-extreme internuclear separations that are still quite long range. We use a high-resolution pulsed amplifier to study previously-detected transitions to a low-$n$ Rydberg molecular state near the $5s+7p$ asymptote in $^{85}$Rb$_2$. The observed line structure is modeled using precise ground-state positions and a lower bound of $\tau > 1.1 \times 10^{-9}$ s is set on the excited-state autoionization lifetime.

==> anc/SpectrumAnalysis.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



SingleValue[ds_,OptionsPattern[{Spacing->10^-5}]]:=Mean/@Split[Sort[ds,(#1[[1]]<#2[[1]])&],(Abs[#1[[1]]-#2[[1]]]<OptionValue[Spacing]/2)&]
SingleValue::usage=
"SingleValue[ds] takes scans that overlap and averages together the overlapping points, making the function single-valued. This is particularly useful for Autoscan overlapping segments.";
Smooth[ds_,pts_]:={MovingAverage[ds[[All,1]],pts],MovingAverage[ds[[All,2]],pts]}\[Transpose]
Smooth::usage=
"Smooth[ds,pts] is a moving average of pts over the data set ds.";
Decimate[ds_,pts_]:=Mean/@Partition[ds,pts]
Decimate::usage=
"Decimate[ds,pts] takes a list of points, ds, and averages pts together to reduce the size of the list";


QPlot[ds_,OptionsPattern[{PlotRange->All}]]:=ListPlot[ds,Joined->True,Frame->True,PlotRange->OptionValue[PlotRange],FrameLabel->{"Laser energy (\!\(\*SuperscriptBox[\(cm\), \(-1\)]\))","Signal (arb.)"},Axes->None]
QPlot::usage=
"QPlot[ds] is Listplot with some common options and graph labels enabled.";


ImportSCN[f_]:=Block[{
str=OpenRead[f,BinaryFormat->True],
sz=FileByteCount[f],
data,
scannum,
scanstart,interval,timeperseg,scandistance,date,time,
channels,
numchannels},{
BinaryReadList[str,"Integer8",26]; (* undocumented header "memory allocation information" *)
data=BinaryReadList[str,"Integer16",(sz-26-156)/2]; (* main data block *)
date=FromCharacterCode[Split[BinaryReadList[str,"UnsignedInteger8",10],(#2>10)&][[1]]];  (* string, date *)
time=FromCharacterCode[Split[BinaryReadList[str,"UnsignedInteger8",10],(#2>10)&][[1]]];  (* string, time *)
scannum=BinaryRead[str,"Integer16"]; (* scan ID number *)
{scanstart,interval,timeperseg,scandistance}=BinaryReadList[str,"Real64",4];
channels=BinaryReadList[str,"Integer16",38][[3;;14]];
numchannels=Length[Select[channels,(#>0)&]];
Close[str];
MapIndexed[{((#2[[2]]-1)interval+1000scanstart-201IntegerPart[(#2[[2]]-1)/10201])/29979.2458,#1}&,Partition[data,Length[data]/numchannels],{2}],
{ID->scannum,File->f,StartGHz->scanstart,DataIntervalMHz->interval,TimePer10GHz->timeperseg,ScanDistance->scandistance,Channels->channels[[1;;numchannels]],Date->date,Time->time,Labels->({"Thin Etalon","BRF","VET1","VET2","OAM1","OAM2","Laser Power","Data 1","Data 2","Data 3","User defined"}[[#]]&/@channels[[1;;numchannels]])}
}]


ImportPACSV[f_,OptionsPattern[{TraplossCutoff->0.7}]]:=Block[{ds=Select[Rest[Import[f,"CSV"][[All,{2,4,3}]]],(#[[2]]>0)&],meantl},
meantl=OptionValue[TraplossCutoff]Mean[ds[[All,3]]];
ds=Select[ds,(#[[3]]>meantl)&];
{SingleValue[ds[[All,{1,2}]]],SingleValue[ds[[All,{1,3}]]]}]


Resample[ds1_,ds2_,OptionsPattern[{Resolution->10^-5,Shift->0,Slope->1}]]:=Block[{
min=Max[Min[ds1[[All,1]]],Min[ds2[[All,1]]]+OptionValue[Shift]],
max=Min[Max[ds1[[All,1]]],Max[ds2[[All,1]]]+OptionValue[Shift],(Max[ds2[[All,1]]]-min)/OptionValue[Slope]+min+OptionValue[Shift]],
ipol1=Interpolation[SetPrecision[ds1,MachinePrecision]],
ipol2=Interpolation[SetPrecision[ds2,MachinePrecision]],
ref,set,refint,setint,normalization
},
ref=Table[{x,(*ipol1[x]**)ipol2[x-OptionValue[Shift]]},{x,min,max,OptionValue[Resolution]}];
set=Table[{x,(*ipol1[x]**)ipol2[OptionValue[Slope](x-min)-OptionValue[Shift]+min]},{x,min,max,OptionValue[Resolution]}];
refint=Total[ref[[All,2]]]*OptionValue[Resolution]*(max-min);
setint=Total[set[[All,2]]]*OptionValue[Resolution]*(max-min);
normalization=refint/setint;
{Table[{x,ipol1[x]},{x,min,max,OptionValue[Resolution]}],Table[{x,normalization*ipol2[OptionValue[Slope](x-min)-OptionValue[Shift]+min]},{x,min,max,OptionValue[Resolution]}](*,normalization*)
}]
Resample::usage="Resample[ds1,ds2,opts] resamples the two datasets on to the same range of X values.  Options include:\[IndentingNewLine]Resolution\[Rule]\!\(\*SuperscriptBox[\(10\), \(-5\)]\) for the spacing of points,\[IndentingNewLine]Shift\[Rule]0 for the shift of the second spectrum,
Slope\[Rule]1 to adjust the horizontal scaling of the second spectrum.
The integral of the second spectrum is normalized to remain constant after scaling. Returns an array of two data sets corresponding the the input data.";


AlignSpectra[refds_,moreds_,OptionsPattern[{Resolution->10^-5}]]:=Block[{
\[Alpha]=ParallelMap[FindMax\[Alpha][refds,#,Resolution->10OptionValue[Resolution]]&,moreds],
shift,min,max,ipol,refipol
},
shift=ParallelMap[MaxShift[refds,#[[1]],OptionValue[Resolution],#[[2]]]&,{moreds,\[Alpha]}\[Transpose]];
min=Max[MapThread[(#1+#2)&,{Min[#[[All,1]]]&/@moreds,shift}],Min[refds[[All,1]]]];
max=Min[MapThread[((#1-min)/#2+#3+min)&,{Max[#[[All,1]]]&/@moreds,\[Alpha],shift}],Max[refds[[All,1]]]];
Print[\[Alpha],shift//N,NumberForm[min,10],", "NumberForm[max,10]];
ipol=Interpolation[SetPrecision[#,MachinePrecision]]&/@moreds;
refipol=Interpolation[SetPrecision[refds,MachinePrecision]];
Prepend[MapThread[Table[{x,#1[#2(x-min)-#3+min]},{x,min,max,OptionValue[Resolution]}]&,{ipol,\[Alpha],shift}],
Table[{x,refipol[x]},{x,min,max,OptionValue[Resolution]}]]
]


MergeDatasets[ds_]:=MapThread[{#1,Mean[#2]}&,{ds[[1,All,1]],(ds[[All,All,2]])\[Transpose]}]
MergeDatasets::usage=
"MergeDatasets[ds] averages together the y-values of multiple plots. It assumes that they all have the same x-values.";


Correlate[ds1_,ds2_,OptionsPattern[{Resolution->10^-5,Slope->1}]]:=Block[{t=Resample[ds1,ds2,Resolution->OptionValue[Resolution],Slope->OptionValue[Slope]],c,res=OptionValue[Resolution]},
c={res Range[1-Length[t[[1]]],Length[t[[1]]]-1],ListCorrelate[t[[1,All,2]],t[[2,All,2]],{-1,1},0]}\[Transpose];
{c,Sort[c,(#1[[2]]>#2[[2]])&][[1]]}
]
Correlate::usage=
"Correlate[ds1,ds2,options] will find the correlation function of two data sets, resampling them internally. Options are:
	Resolution\[Rule]\!\(\*SuperscriptBox[\(10\), \(-5\)]\) to pass to Resample
	Slope\[Rule]1.
It returns an array with two elements. The first is the correlation function. The second is a list of the shift (in wavenumbers) that gives the maximum of the corrlation function and that maximum.";


MaxCorrelation[ds1_,ds2_,r_,s_]:=(Correlate[ds1,ds2,Resolution-> r,Slope->s][[2,2]])
MaxShift[ds1_,ds2_,r_,s_]:=-1*(Correlate[ds1,ds2,Resolution-> r,Slope->s][[2,1]])
MaxCorrelation::usage=
"MaxCorrelation[ds1,ds2,resolution,slope] returns the maximum of the correlation function, calculated by Correlate.";
MaxShift::usage=
"MaxShift[ds1,ds2,resolution,slope] returns the shift of the second data set which gives the maximum of the correlation function, calculated by Correlate. Since Correlate simply shifts the register, the shift in x is the negative of this result, hence the -1 multiplier in the function";


FindMax\[Alpha][rempi1_,rempi2_,OptionsPattern[Resolution-> 10^-4]]:=Block[{
res = OptionValue[Resolution],
\[Epsilon]0 = .01,
\[Epsilon] = .01,
\[Alpha] = 1,
\[Alpha]1 = 1,
\[Alpha]2 = 1,
\[Alpha]3 = 1,
\[Alpha]4 = 1,
Final\[Alpha],
max1,FirstTry,FindMax,\[Xi],max2,max3,max4,AccuracyBounds,TwoThree,ThreeOne},
max1 = MaxCorrelation[rempi1,rempi2,res,\[Alpha]];
max3 = max1;
\[Phi] = (1+Sqrt[5])/2;
AccuracyBounds = 1*10^-4;
FirstTry=True;
FindMax = False;
\[Xi] = True;

While[\[Xi],(*outside loop defines boundary *)
	\[Alpha] = 1+\[Epsilon];
	max2 = MaxCorrelation[rempi1,rempi2,res,\[Alpha]];
	\[Alpha]2 = \[Alpha];

   Which[max2>=max3, (*normal behavior: max3 is middle point b/w 1 and 2 *)
          \[Epsilon]=\[Epsilon] + \[Epsilon]0;
	FirstTry=False,
  FirstTry, (*switch direction if first doesn't improve max *)
	\[Epsilon]0 = -\[Epsilon]0;
	\[Epsilon] = \[Epsilon]0;
	max3 = max2;
	\[Alpha]3 = \[Alpha]2;
	max2 = max1;
	\[Alpha]2 = \[Alpha]1;
	FirstTry = False,

   True, (*when the search bounds have been found, start Golden Section search *)
	\[Alpha]2 = \[Alpha];
	FindMax = True
    ];
      If[FindMax, (*Find the third starting point *)
	\[Alpha]3 = (\[Phi](\[Alpha]2 - \[Alpha]1))/(1+\[Phi]) + \[Alpha]1;
	max3 = MaxCorrelation[rempi1,rempi2,res,\[Alpha]3]
    ];

       While[FindMax, (*Golden Section search method *)
	TwoThree = False;
	ThreeOne = False;
	Which[Abs[\[Alpha]2 - \[Alpha]3]> Abs[\[Alpha]3 - \[Alpha]1], (*select the larger region *)
		TwoThree = True;
		\[Alpha]4 = (\[Phi](\[Alpha]2 - \[Alpha]3))/(1+\[Phi]) + \[Alpha]3,
         True,
		ThreeOne = True;
		\[Alpha]4 =( \[Phi](\[Alpha]3 - \[Alpha]1))/(1+\[Phi]) + \[Alpha]1
       ];
       max4 = MaxCorrelation[rempi1,rempi2,res,\[Alpha]4];

	Which[TwoThree,
		Which[max4>max3,
			\[Alpha]1 = \[Alpha]3;
			max1 = max3;
			\[Alpha]3 = \[Alpha]4;
			max3 = max4,
	      max3>max4,
			\[Alpha]2 = \[Alpha]4;
			max2 = max4
			],
	ThreeOne,
		Which[max4>max3,
			\[Alpha]2 = \[Alpha]3;
			max2 = max3;
			\[Alpha]3 = \[Alpha]4;
			max3 = max4,
	      max3>max4,
			\[Alpha]1 = \[Alpha]4;
			max1 = max4
			]
		];
	If[Abs[(\[Alpha]2 - \[Alpha]1)/\[Alpha]1] < AccuracyBounds,(*sets accuracy bound on linear scaling *)
		Final\[Alpha] = \[Piecewise]{
 {\[Alpha]3, max3>max4},
 {\[Alpha]4, True}
};
		FindMax = False;
		\[Xi] = False
	];
      ];
	max1 = max3;
	\[Alpha]1 = \[Alpha]3;
	max3 = max2;
	\[Alpha]3 = \[Alpha]2;
];Final\[Alpha]]
FindMax\[Alpha]::usage=
"FindMax\[Alpha][ds1,ds2,options] will return the linear scale factor (applied from the beginning of the data set) which maximizes the correlation function. The available options are:
	Resolution\[Rule]\!\(\*SuperscriptBox[\(10\), \(-4\)]\): the resolution over which the input data sets are resampled. Finer resolutions take significantly more processing time. \!\(\*SuperscriptBox[\(10\), \(-4\)]\) is reasonable for PA spectra. \!\(\*SuperscriptBox[\(10\), \(-1\)]\) or \!\(\*SuperscriptBox[\(10\), \(\(-2\)\(\\\ \)\)]\)makes more sense for REMPI spectra.
	AccuracyBound\[Rule]\!\(\*SuperscriptBox[\(10\), \(-4\)]\): Separation between outer bounds of the search function, in wavenumbers. The actual distance between the output and the true optimum will be less than this value.
The return is a single number.";


LinearizeVET[data_,OptionsPattern[{Filter->0.01,VETOrder-> 7.7206 10^4,GHz-> 4.996641 10^5}]]:= Block[
{filterres=OptionValue[Filter],
FSR= OptionValue[GHz]/OptionValue[VETOrder] 1/30,
n=2,
MaxArray=Array[#&,1],
MinArray=Array[#&,1],
skip=0.05,
firstrun=True,
vet,svet,ssvet,
Freq,PTArray,datapts,f,g,h,j,fInverse,RefInverse,newVET
},
vet=data;
svet=SingleValue[{#1[[All,1]],#1[[All,2]]-Min[#1[[All,2]]]}\[Transpose]&[vet]];
ssvet={svet[[All,1]],LowpassFilter[svet[[All,2]],filterres,1000,HammingWindow]}\[Transpose];

While[n<Length[ssvet],
(*If[ssvet\[LeftDoubleBracket]n,2\[RightDoubleBracket]==ssvet\[LeftDoubleBracket]n-1,2\[RightDoubleBracket],ssvet\[LeftDoubleBracket]n,2\[RightDoubleBracket]+1*10^-0];*)
If[firstrun,If[ssvet[[n,2]]>50,If[ssvet[[n,2]]>ssvet[[n-1,2]],If[ssvet[[n,2]]>ssvet[[n+1,2]],MaxArray=Append[MaxArray,n]]]];
If[ssvet[[n,2]]<50,If[ssvet[[n,2]]<ssvet[[n-1,2]],If[ssvet[[n,2]]<ssvet[[n+1,2]],MinArray=Append[MinArray,n]]]];
firstrun=False;,
If[ssvet[[n,1]]>ssvet[[MaxArray[[Length[MaxArray]]],1]]+skip,If[ssvet[[n,2]]>50,If[ssvet[[n,2]]>ssvet[[n-1,2]],If[ssvet[[n,2]]>ssvet[[n+1,2]],MaxArray=Append[MaxArray,n]]]]];
If[ssvet[[n,1]]>ssvet[[MinArray[[Length[MinArray]]],1]]+skip,If[ssvet[[n,2]]<50,If[ssvet[[n,2]]<ssvet[[n-1,2]],If[ssvet[[n,2]]<ssvet[[n+1,2]],MinArray=Append[MinArray,n]]]]];
];
n=n+1
];
MaxArray=Drop[MaxArray,1];
MinArray=Drop[MinArray,1];

Freq=Sort[Flatten[Append[MaxArray,MinArray]]];
PTArray=Array[ssvet[[Freq[[#]]]]&,Length[Freq]];

datapts=Array[{#-1,PTArray[[#,1]]}&,Length[PTArray]];
Block[{x},f[x_]=Fit[datapts,{1,x,x^2,x^3},x]];
g[x_]:=FSR/2 x + f[0];
h[x_]=ConditionalExpression[f[x],-2<x<(Length[datapts]+2)];
fInverse=InverseFunction[h];
RefInverse[x_]:=Re[fInverse[x]];
j[x_]:=RefInverse[vet[[x,1]]];
newVET=Array[{g[j[#]],vet[[#,2]]}&,Length[vet]]
]
LinearizeVET::usage=
"LinearizeVET[vetdata,options] takes a set of VET data from a Coherent 899-29 laser and attempts to correct the scan linearization using the peaks and troughs of the data set. Options are:
	Filter\[Rule]0.01 to LowPassFilter the VET data
	GHz\[Rule] 4.996641 \!\(\*SuperscriptBox[\(10\), \(5\)]\) and
	VETOrder\[Rule] 7.7206 \!\(\*SuperscriptBox[\(10\), \(4\)]\) are V1 and N1, respectively, from the CAL.AS AutoScan calibration file. They represent the frequency and VET order of the factory test when the FSR was measured. The default parameters give the FSR of VET1 on Laser3 in room P007A.
The return element is the original VET data on the linearized axis. The 'x' values of the scan can be applied directly to the recorded data from the same scan.";


LinearizeData[data_,OptionsPattern[{Filter->0.01,VETOrder-> 7.7206 10^4,GHz-> 4.996641 10^5}]]:=
Block[{scan=data[[3]],
vet=data[[2]],
newvet,newscan
},
newvet=LinearizeVET[vet,Filter->0.01,VETOrder-> 7.7206 10^4,GHz-> 4.996641 10^5];
newscan={#1[[All,1]],#2[[All,2]]}\[Transpose]&[newvet,scan]
]
LinearizeData::usage=
"LinearizeData[data,options] uses VET data, via LinearizeVET, to linearize a data scan from a Coherent 899-29 laser. The data given to LinearizeData should have four scans: background, VET, molecules, and MOT, in that order. The options are the same as for LinearizeVET, as they are just pass-throughs.";




